Condensation of lighter-than-physical pions in QCD

We report on the results of the 2+1 flavour QCD simulations at nonzero isospin chemical potential performed at half the physical light quark mass. At low temperatures and large isospin chemical potential Bose-Einstein Condensation (BEC) occurs, creating a pion condensed phase, separated from the hadronic and quark-gluon plasma phases by the BEC transition line. For physical quark masses, the section of this line between the hadronic and BEC phases was found to be almost perfectly vertical, i.e. aligned with the temperature axis. We show that for lighter than physical pions, this section remains vertical, and approaches the axis of vanishing chemical potential linearly with the pion mass, giving a prediction of the phase diagram in the chiral limit.

==> anc/O2_T114-data_points.dat <==
# LAMBDA / M_UD	MU / M_PI	SIGMA	ERR SIGMA
0.448248 0.182114 0.449469507208 0.002852256588
0.448248 0.354643 0.577034593218 0.003744672907
0.448248 0.440908 0.673192066578 0.002975484494
0.448248 0.498418 0.741472569139 0.004882685493
0.448248 0.536758 0.782974076108 0.005566306069
0.448248 0.575097 0.831933841658 0.004350513380
0.448248 0.623022 0.861792950819 0.003963027861
0.448248 0.718872 0.915541451484 0.006414186364
0.448248 0.900986 1.001963206292 0.005059901762
0.504279 0.182114 0.493029249508 0.003117793945
0.504279 0.354643 0.617569833285 0.003831517739
0.504279 0.440908 0.705879238199 0.003072606217
0.504279 0.498418 0.767421712867 0.004924862007
0.504279 0.536758 0.804529859445 0.005536962967
0.504279 0.575097 0.850053343691 0.004565080794
0.504279 0.623022 0.876989160096 0.004081866538
0.504279 0.718872 0.926365646867 0.006208136893
0.504279 0.900986 1.009011249318 0.005142678601
0.560310 0.182114 0.533516902748 0.003367502187
0.560310 0.354643 0.653723419830 0.003905079279
0.560310 0.440908 0.734664862382 0.003194856873
0.560310 0.498418 0.790452589077 0.005010291518
0.560310 0.536758 0.823845029309 0.005555334905
0.560310 0.575097 0.866586216052 0.004819622509
0.560310 0.623022 0.890955594983 0.004210927280
0.560310 0.718872 0.936473829334 0.006066959096
0.560310 0.900986 1.015709617926 0.005258613579
0.616341 0.182114 0.571075240157 0.003604323550
0.616341 0.354643 0.686163399983 0.003971605390
0.616341 0.440908 0.760306036950 0.003335010924
0.616341 0.498418 0.811137597499 0.005123770394
0.616341 0.536758 0.841354898012 0.005609616909
0.616341 0.575097 0.881811022096 0.005098675722
0.616341 0.623022 0.903905759948 0.004344191851
0.616341 0.718872 0.945991043341 0.005983287568
0.616341 0.900986 1.022127660389 0.005399787009
0.672372 0.182114 0.605879165303 0.003831128720
0.672372 0.354643 0.715443515349 0.004035552648
0.672372 0.440908 0.783372085230 0.003488321388
0.672372 0.498418 0.829899473630 0.005256402557
0.672372 0.536758 0.857379391091 0.005691483382
0.672372 0.575097 0.895938655108 0.005393748248
0.672372 0.623022 0.915997947478 0.004479897050
0.672372 0.718872 0.955008808948 0.005952076524
0.672372 0.900986 1.028312185282 0.005561506620
0.728403 0.182114 0.638120728132 0.004050597528
0.728403 0.354643 0.742021860851 0.004100323112
0.728403 0.440908 0.804300064400 0.003651728697
0.728403 0.498418 0.847059336609 0.005403072532
0.728403 0.536758 0.872160983924 0.005794986359
0.728403 0.575097 0.909133222963 0.005700161503
0.728403 0.623022 0.927353770333 0.004618106336
0.728403 0.718872 0.963596153133 0.005969644484
0.728403 0.900986 1.034296813718 0.005740759280
0.784434 0.182114 0.667997920303 0.004265156682
0.784434 0.354643 0.766278009514 0.004168679626
0.784434 0.440908 0.823431629243 0.003823268006
0.784434 0.498418 0.862866771069 0.005560901353
0.784434 0.536758 0.885888129838 0.005915848540
0.784434 0.575097 0.921525229301 0.006015368042
0.784434 0.623022 0.938069345337 0.004759545952
0.784434 0.718872 0.971806478995 0.006033169547
0.784434 0.900986 1.040106998793 0.005935479247
0.840465 0.182114 0.695706739074 0.004476956603
0.840465 0.354643 0.788527575065 0.004242977601
0.840465 0.440908 0.841038133016 0.004001673668
0.840465 0.498418 0.877519495846 0.005728317039
0.840465 0.536758 0.898710371659 0.006050979285
0.840465 0.575097 0.933220307824 0.006338032517
0.840465 0.623022 0.948222378955 0.004905072263
0.840465 0.718872 0.979682017865 0.006140384191
0.840465 0.900986 1.045762848767 0.006144185747
0.896496 0.182114 0.721435887391 0.004687872889
0.896496 0.354643 0.809034169508 0.004325292278
0.896496 0.440908 0.857338123100 0.004186127357
0.896496 0.498418 0.891176687687 0.005904498697
0.896496 0.536758 0.910748454959 0.006198135596
0.896496 0.575097 0.944305232114 0.006667516570
0.896496 0.623022 0.957876850543 0.005055447836
0.896496 0.718872 0.987256810770 0.006289374516
0.896496 0.900986 1.051280788337 0.006365792480


==> anc/O2_T114-scaling_function.dat <==
# LAMBDA / M_UD	MU / M_PI	SIGMA
0.448248 0.300000 0.515071150959
0.448248 0.304000 0.519519204822
0.448248 0.308000 0.524019840888
0.448248 0.312000 0.528570887583
0.448248 0.316000 0.533169795792
0.448248 0.320000 0.537813616255
0.448248 0.324000 0.542498961478
0.448248 0.328000 0.547221952739
0.448248 0.332000 0.551978209968
0.448248 0.336000 0.556762886520
0.448248 0.340000 0.561570665333
0.448248 0.344000 0.566395861064
0.448248 0.348000 0.571232531039
0.448248 0.352000 0.576074612720
0.448248 0.356000 0.580916121395
0.448248 0.360000 0.585751410895
0.448248 0.364000 0.590575340545
0.448248 0.368000 0.595383549927
0.448248 0.372000 0.600172582454
0.448248 0.376000 0.604940079146
0.448248 0.380000 0.609684784393
0.448248 0.384000 0.614406544133
0.448248 0.388000 0.619106214722
0.448248 0.392000 0.623785514748
0.448248 0.396000 0.628446832669
0.448248 0.400000 0.633092997970
0.448248 0.404000 0.637727072773
0.448248 0.408000 0.642352130297
0.448248 0.412000 0.646971068470
0.448248 0.416000 0.651586453997
0.448248 0.420000 0.656200404044
0.448248 0.424000 0.660814476158
0.448248 0.428000 0.665429678689
0.448248 0.432000 0.670046416491
0.448248 0.436000 0.674664506339
0.448248 0.440000 0.679283254915
0.448248 0.444000 0.683901498040
0.448248 0.448000 0.688517676294
0.448248 0.452000 0.693129907200
0.448248 0.456000 0.697736069781
0.448248 0.460000 0.702333871138
0.448248 0.464000 0.706920939127
0.448248 0.468000 0.711494834704
0.448248 0.472000 0.716053172140
0.448248 0.476000 0.720593607125
0.448248 0.480000 0.725113870922
0.448248 0.484000 0.729611837773
0.448248 0.488000 0.734085511642
0.448248 0.492000 0.738533050018
0.448248 0.496000 0.742952745000
0.448248 0.500000 0.747343071578
0.448248 0.504000 0.751702647948
0.448248 0.508000 0.756030245449
0.448248 0.512000 0.760324791807
0.448248 0.516000 0.764585340111
0.448248 0.520000 0.768811083277
0.448248 0.524000 0.773001335969
0.448248 0.528000 0.777155542003
0.448248 0.532000 0.781273225002
0.448248 0.536000 0.785354035953
0.448248 0.540000 0.789397687841
0.448248 0.544000 0.793403995059
0.448248 0.548000 0.797372832282
0.448248 0.552000 0.801304156060
0.448248 0.556000 0.805197969178
0.448248 0.560000 0.809054338356
0.448248 0.564000 0.812873365933
0.448248 0.568000 0.816655220840
0.448248 0.572000 0.820400086778
0.448248 0.576000 0.824108191083
0.448248 0.580000 0.827779797382
0.448248 0.584000 0.831415184032
0.448248 0.588000 0.835014653689
0.448248 0.592000 0.838578539478
0.448248 0.596000 0.842107189348
0.448248 0.600000 0.845600947914
0.448248 0.604000 0.849060199098
0.448248 0.608000 0.852485316171
0.448248 0.612000 0.855876691677
0.448248 0.616000 0.859234718240
0.448248 0.620000 0.862559806271
0.448248 0.624000 0.865852354584
0.448248 0.628000 0.869112771642
0.448248 0.632000 0.872341469333
0.448248 0.636000 0.875538857438
0.448248 0.640000 0.878705350519
0.448248 0.644000 0.881841353756
0.448248 0.648000 0.884947284666
0.448248 0.652000 0.888023543459
0.448248 0.656000 0.891070531385
0.448248 0.660000 0.894088660174
0.448248 0.664000 0.897078317074
0.448248 0.668000 0.900039901453
0.448248 0.672000 0.902973804688
0.448248 0.676000 0.905880409689
0.448248 0.680000 0.908760093253
0.448248 0.684000 0.911613239116
0.448248 0.688000 0.914440215269
0.448248 0.692000 0.917241388243
0.448248 0.696000 0.920017122135
0.448248 0.700000 0.922767768016
0.504279 0.300000 0.555199196918
0.504279 0.304000 0.559431051021
0.504279 0.308000 0.563702793980
0.504279 0.312000 0.568011609006
0.504279 0.316000 0.572354303626
0.504279 0.320000 0.576727326712
0.504279 0.324000 0.581126717323
0.504279 0.328000 0.585548175043
0.504279 0.332000 0.589987085753
0.504279 0.336000 0.594438579661
0.504279 0.340000 0.598897657129
0.504279 0.344000 0.603359303839
0.504279 0.348000 0.607818645953
0.504279 0.352000 0.612271089598
0.504279 0.356000 0.616712517541
0.504279 0.360000 0.621139448376
0.504279 0.364000 0.625549107923
0.504279 0.368000 0.629939569143
0.504279 0.372000 0.634309780003
0.504279 0.376000 0.638659518047
0.504279 0.380000 0.642989379626
0.504279 0.384000 0.647300633951
0.504279 0.388000 0.651595123166
0.504279 0.392000 0.655875078368
0.504279 0.396000 0.660142989382
0.504279 0.400000 0.664401417009
0.504279 0.404000 0.668652863456
0.504279 0.408000 0.672899665433
0.504279 0.412000 0.677143840653
0.504279 0.416000 0.681387045798
0.504279 0.420000 0.685630509304
0.504279 0.424000 0.689875011035
0.504279 0.428000 0.694120879121
0.504279 0.432000 0.698367994701
0.504279 0.436000 0.702615822159
0.504279 0.440000 0.706863464681
0.504279 0.444000 0.711109694530
0.504279 0.448000 0.715353038217
0.504279 0.452000 0.719591797261
0.504279 0.456000 0.723824133759
0.504279 0.460000 0.728048102628
0.504279 0.464000 0.732261713224
0.504279 0.468000 0.736462957914
0.504279 0.472000 0.740649838621
0.504279 0.476000 0.744820439299
0.504279 0.480000 0.748972900428
0.504279 0.484000 0.753105453919
0.504279 0.488000 0.757216454952
0.504279 0.492000 0.761304343889
0.504279 0.496000 0.765367710112
0.504279 0.500000 0.769405257289
0.504279 0.504000 0.773415793676
0.504279 0.508000 0.777398264504
0.504279 0.512000 0.781351727978
0.504279 0.516000 0.785275349134
0.504279 0.520000 0.789168392149
0.504279 0.524000 0.793030246709
0.504279 0.528000 0.796860359793
0.504279 0.532000 0.800658283728
0.504279 0.536000 0.804423660278
0.504279 0.540000 0.808156191998
0.504279 0.544000 0.811855656589
0.504279 0.548000 0.815521890782
0.504279 0.552000 0.819154786821
0.504279 0.556000 0.822754302012
0.504279 0.560000 0.826320423983
0.504279 0.564000 0.829853199525
0.504279 0.568000 0.833352700791
0.504279 0.572000 0.836819039909
0.504279 0.576000 0.840252375063
0.504279 0.580000 0.843652863384
0.504279 0.584000 0.847020708589
0.504279 0.588000 0.850356130159
0.504279 0.592000 0.853659374734
0.504279 0.596000 0.856930684147
0.504279 0.600000 0.860170347029
0.504279 0.604000 0.863378642349
0.504279 0.608000 0.866555864833
0.504279 0.612000 0.869702316974
0.504279 0.616000 0.872818326137
0.504279 0.620000 0.875904198720
0.504279 0.624000 0.878960273026
0.504279 0.628000 0.881986874804
0.504279 0.632000 0.884984347013
0.504279 0.636000 0.887953013849
0.504279 0.640000 0.890893224483
0.504279 0.644000 0.893805324016
0.504279 0.648000 0.896689637578
0.504279 0.652000 0.899546520896
0.504279 0.656000 0.902376309733
0.504279 0.660000 0.905179339542
0.504279 0.664000 0.907955956917
0.504279 0.668000 0.910706484146
0.504279 0.672000 0.913431261611
0.504279 0.676000 0.916130626013
0.504279 0.680000 0.918804892881
0.504279 0.684000 0.921454389582
0.504279 0.688000 0.924079443697
0.504279 0.692000 0.926680370433
0.504279 0.696000 0.929257480481
0.504279 0.700000 0.931811087669
0.560310 0.300000 0.592696089160
0.560310 0.304000 0.596692366197
0.560310 0.308000 0.600716889151
0.560310 0.312000 0.604766414491
0.560310 0.316000 0.608837421407
0.560310 0.320000 0.612926094676
0.560310 0.324000 0.617028424349
0.560310 0.328000 0.621140236327
0.560310 0.332000 0.625257265498
0.560310 0.336000 0.629375297836
0.560310 0.340000 0.633490254756
0.560310 0.344000 0.637598331180
0.560310 0.348000 0.641696101956
0.560310 0.352000 0.645780662671
0.560310 0.356000 0.649849682184
0.560310 0.360000 0.653901495862
0.560310 0.364000 0.657935140640
0.560310 0.368000 0.661950310522
0.560310 0.372000 0.665947366053
0.560310 0.376000 0.669927227310
0.560310 0.380000 0.673891302748
0.560310 0.384000 0.677841353760
0.560310 0.388000 0.681779406792
0.560310 0.392000 0.685707609135
0.560310 0.396000 0.689628144811
0.560310 0.400000 0.693543066108
0.560310 0.404000 0.697454301290
0.560310 0.408000 0.701363475780
0.560310 0.412000 0.705271952477
0.560310 0.416000 0.709180731558
0.560310 0.420000 0.713090456382
0.560310 0.424000 0.717001406988
0.560310 0.428000 0.720913516662
0.560310 0.432000 0.724826378743
0.560310 0.436000 0.728739298973
0.560310 0.440000 0.732651302442
0.560310 0.444000 0.736561213220
0.560310 0.448000 0.740467651581
0.560310 0.452000 0.744369118322
0.560310 0.456000 0.748264009223
0.560310 0.460000 0.752150642942
0.560310 0.464000 0.756027343997
0.560310 0.468000 0.759892404894
0.560310 0.472000 0.763744157264
0.560310 0.476000 0.767580978748
0.560310 0.480000 0.771401309738
0.560310 0.484000 0.775203656916
0.560310 0.488000 0.778986628512
0.560310 0.492000 0.782748906196
0.560310 0.496000 0.786489279966
0.560310 0.500000 0.790206621482
0.560310 0.504000 0.793899920213
0.560310 0.508000 0.797568238702
0.560310 0.512000 0.801210755500
0.560310 0.516000 0.804826706971
0.560310 0.520000 0.808415446546
0.560310 0.524000 0.811976398878
0.560310 0.528000 0.815509056413
0.560310 0.532000 0.819012991894
0.560310 0.536000 0.822487843895
0.560310 0.540000 0.825933319462
0.560310 0.544000 0.829349173372
0.560310 0.548000 0.832735228185
0.560310 0.552000 0.836091343749
0.560310 0.556000 0.839417425851
0.560310 0.560000 0.842713432437
0.560310 0.564000 0.845979359073
0.560310 0.568000 0.849215216996
0.560310 0.572000 0.852421076668
0.560310 0.576000 0.855597019085
0.560310 0.580000 0.858743151515
0.560310 0.584000 0.861859620938
0.560310 0.588000 0.864946568991
0.560310 0.592000 0.868004186987
0.560310 0.596000 0.871032650536
0.560310 0.600000 0.874032180985
0.560310 0.604000 0.877002989801
0.560310 0.608000 0.879945317411
0.560310 0.612000 0.882859398804
0.560310 0.616000 0.885745484847
0.560310 0.620000 0.888603840543
0.560310 0.624000 0.891434726637
0.560310 0.628000 0.894238419527
0.560310 0.632000 0.897015185067
0.560310 0.636000 0.899765314744
0.560310 0.640000 0.902489082150
0.560310 0.644000 0.905186776993
0.560310 0.648000 0.907858684961
0.560310 0.652000 0.910505096101
0.560310 0.656000 0.913126294304
0.560310 0.660000 0.915722567392
0.560310 0.664000 0.918294208395
0.560310 0.668000 0.920841500955
0.560310 0.672000 0.923364731811
0.560310 0.676000 0.925864193942
0.560310 0.680000 0.928340161130
0.560310 0.684000 0.930792914092
0.560310 0.688000 0.933222744328
0.560310 0.692000 0.935629916585
0.560310 0.696000 0.938014713431
0.560310 0.700000 0.940377407612
0.616341 0.300000 0.627973546434
0.616341 0.304000 0.631721892725
0.616341 0.308000 0.635488189544
0.616341 0.312000 0.639269076207
0.616341 0.316000 0.643061035391
0.616341 0.320000 0.646860450206
0.616341 0.324000 0.650663657834
0.616341 0.328000 0.654467046461
0.616341 0.332000 0.658267151494
0.616341 0.336000 0.662060717391
0.616341 0.340000 0.665844831873
0.616341 0.344000 0.669616988579
0.616341 0.348000 0.673375154392
0.616341 0.352000 0.677117840431
0.616341 0.356000 0.680844106084
0.616341 0.360000 0.684553569285
0.616341 0.364000 0.688246382236
0.616341 0.368000 0.691923188387
0.616341 0.372000 0.695585034288
0.616341 0.376000 0.699233327762
0.616341 0.380000 0.702869695710
0.616341 0.384000 0.706495954611
0.616341 0.388000 0.710113970456
0.616341 0.392000 0.713725578474
0.616341 0.396000 0.717332544006
0.616341 0.400000 0.720936455241
0.616341 0.404000 0.724538687241
0.616341 0.408000 0.728140367392
0.616341 0.412000 0.731742346294
0.616341 0.416000 0.735345176830
0.616341 0.420000 0.738949113810
0.616341 0.424000 0.742554141644
0.616341 0.428000 0.746159945619
0.616341 0.432000 0.749765993951
0.616341 0.436000 0.753371503983
0.616341 0.440000 0.756975515564
0.616341 0.444000 0.760576913171
0.616341 0.448000 0.764174448761
0.616341 0.452000 0.767766780729
0.616341 0.456000 0.771352506392
0.616341 0.460000 0.774930168510
0.616341 0.464000 0.778498311740
0.616341 0.468000 0.782055488318
0.616341 0.472000 0.785600262779
0.616341 0.476000 0.789131250104
0.616341 0.480000 0.792647114420
0.616341 0.484000 0.796146587757
0.616341 0.488000 0.799628455727
0.616341 0.492000 0.803091593120
0.616341 0.496000 0.806534942621
0.616341 0.500000 0.809957533117
0.616341 0.504000 0.813358460084
0.616341 0.508000 0.816736917140
0.616341 0.512000 0.820092146178
0.616341 0.516000 0.823423481956
0.616341 0.520000 0.826730328122
0.616341 0.524000 0.830012152110
0.616341 0.528000 0.833268485452
0.616341 0.532000 0.836498926680
0.616341 0.536000 0.839703127481
0.616341 0.540000 0.842880790379
0.616341 0.544000 0.846031669099
0.616341 0.548000 0.849155572212
0.616341 0.552000 0.852252338255
0.616341 0.556000 0.855321863748
0.616341 0.560000 0.858364057879
0.616341 0.564000 0.861378888025
0.616341 0.568000 0.864366339261
0.616341 0.572000 0.867326430942
0.616341 0.576000 0.870259201816
0.616341 0.580000 0.873164717908
0.616341 0.584000 0.876043076552
0.616341 0.588000 0.878894380022
0.616341 0.592000 0.881718758375
0.616341 0.596000 0.884516349908
0.616341 0.600000 0.887287319094
0.616341 0.604000 0.890031827005
0.616341 0.608000 0.892750066881
0.616341 0.612000 0.895442220714
0.616341 0.616000 0.898108495554
0.616341 0.620000 0.900749101980
0.616341 0.624000 0.903364253977
0.616341 0.628000 0.905954173700
0.616341 0.632000 0.908519093496
0.616341 0.636000 0.911059241885
0.616341 0.640000 0.913574858706
0.616341 0.644000 0.916066181936
0.616341 0.648000 0.918533451474
0.616341 0.652000 0.920976918679
0.616341 0.656000 0.923396824647
0.616341 0.660000 0.925793414789
0.616341 0.664000 0.928166941088
0.616341 0.668000 0.930517650064
0.616341 0.672000 0.932845790171
0.616341 0.676000 0.935151604955
0.616341 0.680000 0.937435347071
0.616341 0.684000 0.939697256492
0.616341 0.688000 0.941937586178
0.616341 0.692000 0.944156570742
0.616341 0.696000 0.946354456223
0.616341 0.700000 0.948531484116
0.672372 0.300000 0.661356860048
0.672372 0.304000 0.664850603632
0.672372 0.308000 0.668353650229
0.672372 0.312000 0.671862836612
0.672372 0.316000 0.675374975235
0.672372 0.320000 0.678886925397
0.672372 0.324000 0.682395679333
0.672372 0.328000 0.685898413951
0.672372 0.332000 0.689392588626
0.672372 0.336000 0.692875988906
0.672372 0.340000 0.696346796166
0.672372 0.344000 0.699803621618
0.672372 0.348000 0.703245541967
0.672372 0.352000 0.706672094715
0.672372 0.356000 0.710083265684
0.672372 0.360000 0.713479458734
0.672372 0.364000 0.716861446782
0.672372 0.368000 0.720230323593
0.672372 0.372000 0.723587398963
0.672372 0.376000 0.726934193008
0.672372 0.380000 0.730272290903
0.672372 0.384000 0.733603327921
0.672372 0.388000 0.736928894210
0.672372 0.392000 0.740250495913
0.672372 0.396000 0.743569489806
0.672372 0.400000 0.746887049830
0.672372 0.404000 0.750204143420
0.672372 0.408000 0.753521503799
0.672372 0.412000 0.756839625455
0.672372 0.416000 0.760158754381
0.672372 0.420000 0.763478904960
0.672372 0.424000 0.766799847882
0.672372 0.428000 0.770121167529
0.672372 0.432000 0.773442240258
0.672372 0.436000 0.776762288691
0.672372 0.440000 0.780080373716
0.672372 0.444000 0.783395470143
0.672372 0.448000 0.786706436654
0.672372 0.452000 0.790012084869
0.672372 0.456000 0.793311156765
0.672372 0.460000 0.796602399574
0.672372 0.464000 0.799884538062
0.672372 0.468000 0.803156309796
0.672372 0.472000 0.806416475047
0.672372 0.476000 0.809663834821
0.672372 0.480000 0.812897229886
0.672372 0.484000 0.816115548785
0.672372 0.488000 0.819317753266
0.672372 0.492000 0.822502848642
0.672372 0.496000 0.825669907449
0.672372 0.500000 0.828818072002
0.672372 0.504000 0.831946549928
0.672372 0.508000 0.835054601202
0.672372 0.512000 0.838141570843
0.672372 0.516000 0.841206841537
0.672372 0.520000 0.844249872930
0.672372 0.524000 0.847270178002
0.672372 0.528000 0.850267316395
0.672372 0.532000 0.853240907095
0.672372 0.536000 0.856190618719
0.672372 0.540000 0.859116160428
0.672372 0.544000 0.862017296067
0.672372 0.548000 0.864893815769
0.672372 0.552000 0.867745554637
0.672372 0.556000 0.870572386535
0.672372 0.560000 0.873374217358
0.672372 0.564000 0.876150977840
0.672372 0.568000 0.878902626345
0.672372 0.572000 0.881629152912
0.672372 0.576000 0.884330579156
0.672372 0.580000 0.887006924993
0.672372 0.584000 0.889658251787
0.672372 0.588000 0.892284630161
0.672372 0.592000 0.894886151959
0.672372 0.596000 0.897462919970
0.672372 0.600000 0.900015054262
0.672372 0.604000 0.902542685538
0.672372 0.608000 0.905045954819
0.672372 0.612000 0.907525017170
0.672372 0.616000 0.909980030913
0.672372 0.620000 0.912411172621
0.672372 0.624000 0.914818614794
0.672372 0.628000 0.917202541910
0.672372 0.632000 0.919563146473
0.672372 0.636000 0.921900617293
0.672372 0.640000 0.924215162336
0.672372 0.644000 0.926506978555
0.672372 0.648000 0.928776271822
0.672372 0.652000 0.931023250504
0.672372 0.656000 0.933248131487
0.672372 0.660000 0.935451121175
0.672372 0.664000 0.937632430185
0.672372 0.668000 0.939792285661
0.672372 0.672000 0.941930890045
0.672372 0.676000 0.944048464641
0.672372 0.680000 0.946145231617
0.672372 0.684000 0.948221394241
0.672372 0.688000 0.950277179643
0.672372 0.692000 0.952312790865
0.672372 0.696000 0.954328452601
0.672372 0.700000 0.956324372252
0.728403 0.300000 0.693109040354
0.728403 0.304000 0.696346214268
0.728403 0.308000 0.699585874696
0.728403 0.312000 0.702825250472
0.728403 0.316000 0.706061708626
0.728403 0.320000 0.709292739580
0.728403 0.324000 0.712516094008
0.728403 0.328000 0.715729773872
0.728403 0.332000 0.718932113921
0.728403 0.336000 0.722121812971
0.728403 0.340000 0.725297944078
0.728403 0.344000 0.728459975213
0.728403 0.348000 0.731607742854
0.728403 0.352000 0.734741470064
0.728403 0.356000 0.737861690293
0.728403 0.360000 0.740969232924
0.728403 0.364000 0.744065150771
0.728403 0.368000 0.747150691438
0.728403 0.372000 0.750227208339
0.728403 0.376000 0.753296130099
0.728403 0.380000 0.756358886616
0.728403 0.384000 0.759416865249
0.728403 0.388000 0.762471376322
0.728403 0.392000 0.765523595604
0.728403 0.396000 0.768574543708
0.728403 0.400000 0.771625070434
0.728403 0.404000 0.774675821691
0.728403 0.408000 0.777727245376
0.728403 0.412000 0.780779581556
0.728403 0.416000 0.783832881427
0.728403 0.420000 0.786886979436
0.728403 0.424000 0.789941550488
0.728403 0.428000 0.792996097281
0.728403 0.432000 0.796049977787
0.728403 0.436000 0.799102421656
0.728403 0.440000 0.802152559561
0.728403 0.444000 0.805199423298
0.728403 0.448000 0.808241990613
0.728403 0.452000 0.811279186287
0.728403 0.456000 0.814309907492
0.728403 0.460000 0.817333036745
0.728403 0.464000 0.820347454223
0.728403 0.468000 0.823352049093
0.728403 0.472000 0.826345741475
0.728403 0.476000 0.829327477903
0.728403 0.480000 0.832296234471
0.728403 0.484000 0.835251051224
0.728403 0.488000 0.838190995702
0.728403 0.492000 0.841115196890
0.728403 0.496000 0.844022832699
0.728403 0.500000 0.846913144085
0.728403 0.504000 0.849785407647
0.728403 0.508000 0.852638985767
0.728403 0.512000 0.855473253622
0.728403 0.516000 0.858287675543
0.728403 0.520000 0.861081742987
0.728403 0.524000 0.863855007307
0.728403 0.528000 0.866607062911
0.728403 0.532000 0.869337550353
0.728403 0.536000 0.872046154286
0.728403 0.540000 0.874732591169
0.728403 0.544000 0.877396624307
0.728403 0.548000 0.880038051951
0.728403 0.552000 0.882656702495
0.728403 0.556000 0.885252438355
0.728403 0.560000 0.887825147130
0.728403 0.564000 0.890374750758
0.728403 0.568000 0.892901192390
0.728403 0.572000 0.895404436614
0.728403 0.576000 0.897884475396
0.728403 0.580000 0.900341314584
0.728403 0.584000 0.902774985626
0.728403 0.588000 0.905185526782
0.728403 0.592000 0.907573006865
0.728403 0.596000 0.909937495737
0.728403 0.600000 0.912279079358
0.728403 0.604000 0.914597861078
0.728403 0.608000 0.916893954417
0.728403 0.612000 0.919167475317
0.728403 0.616000 0.921418560953
0.728403 0.620000 0.923647341088
0.728403 0.624000 0.925853969193
0.728403 0.628000 0.928038593686
0.728403 0.632000 0.930201370825
0.728403 0.636000 0.932342469082
0.728403 0.640000 0.934462052899
0.728403 0.644000 0.936560297764
0.728403 0.648000 0.938637377665
0.728403 0.652000 0.940693466589
0.728403 0.656000 0.942728756021
0.728403 0.660000 0.944743419655
0.728403 0.664000 0.946737650533
0.728403 0.668000 0.948711629283
0.728403 0.672000 0.950665551332
0.728403 0.676000 0.952599602520
0.728403 0.680000 0.954513966683
0.728403 0.684000 0.956408843043
0.728403 0.688000 0.958284416858
0.728403 0.692000 0.960140876842
0.728403 0.696000 0.961978417443
0.728403 0.700000 0.963797226414
0.784434 0.300000 0.723446710115
0.784434 0.304000 0.726429083170
0.784434 0.308000 0.729408901301
0.784434 0.312000 0.732383932617
0.784434 0.316000 0.735352127870
0.784434 0.320000 0.738311675674
0.784434 0.324000 0.741261034317
0.784434 0.328000 0.744198947201
0.784434 0.332000 0.747124489722
0.784434 0.336000 0.750037071349
0.784434 0.340000 0.752936415641
0.784434 0.344000 0.755822573950
0.784434 0.348000 0.758695895643
0.784434 0.352000 0.761556984965
0.784434 0.356000 0.764406662649
0.784434 0.360000 0.767245956575
0.784434 0.364000 0.770075998903
0.784434 0.368000 0.772898026876
0.784434 0.372000 0.775713309413
0.784434 0.376000 0.778523121502
0.784434 0.380000 0.781328686069
0.784434 0.384000 0.784131147809
0.784434 0.388000 0.786931544406
0.784434 0.392000 0.789730778412
0.784434 0.396000 0.792529605736
0.784434 0.400000 0.795328611304
0.784434 0.404000 0.798128207136
0.784434 0.408000 0.800928632547
0.784434 0.412000 0.803729950352
0.784434 0.416000 0.806532070292
0.784434 0.420000 0.809334736359
0.784434 0.424000 0.812137538914
0.784434 0.428000 0.814939964229
0.784434 0.432000 0.817741366699
0.784434 0.436000 0.820541009856
0.784434 0.440000 0.823338063645
0.784434 0.444000 0.826131653808
0.784434 0.448000 0.828920843314
0.784434 0.452000 0.831704667126
0.784434 0.456000 0.834482139697
0.784434 0.460000 0.837252260807
0.784434 0.464000 0.840014038744
0.784434 0.468000 0.842766494882
0.784434 0.472000 0.845508663220
0.784434 0.476000 0.848239621904
0.784434 0.480000 0.850958461156
0.784434 0.484000 0.853664319598
0.784434 0.488000 0.856356379870
0.784434 0.492000 0.859033862270
0.784434 0.496000 0.861696038596
0.784434 0.500000 0.864342213546
0.784434 0.504000 0.866971749301
0.784434 0.508000 0.869584051703
0.784434 0.512000 0.872178572177
0.784434 0.516000 0.874754804944
0.784434 0.520000 0.877312295153
0.784434 0.524000 0.879850617702
0.784434 0.528000 0.882369401323
0.784434 0.532000 0.884868301218
0.784434 0.536000 0.887347020616
0.784434 0.540000 0.889805286931
0.784434 0.544000 0.892242870799
0.784434 0.548000 0.894659572640
0.784434 0.552000 0.897055219550
0.784434 0.556000 0.899429666259
0.784434 0.560000 0.901782792317
0.784434 0.564000 0.904114512390
0.784434 0.568000 0.906424752489
0.784434 0.572000 0.908713464452
0.784434 0.576000 0.910980619468
0.784434 0.580000 0.913226210672
0.784434 0.584000 0.915450241741
0.784434 0.588000 0.917652734430
0.784434 0.592000 0.919833732433
0.784434 0.596000 0.921993285141
0.784434 0.600000 0.924131452384
0.784434 0.604000 0.926248311614
0.784434 0.608000 0.928343952425
0.784434 0.612000 0.930418467859
0.784434 0.616000 0.932471960975
0.784434 0.620000 0.934504545213
0.784434 0.624000 0.936516339092
0.784434 0.628000 0.938507472901
0.784434 0.632000 0.940478074587
0.784434 0.636000 0.942428279819
0.784434 0.640000 0.944358237057
0.784434 0.644000 0.946268090307
0.784434 0.648000 0.948157990510
0.784434 0.652000 0.950028087946
0.784434 0.656000 0.951878544970
0.784434 0.660000 0.953709514945
0.784434 0.664000 0.955521162392
0.784434 0.668000 0.957313652556
0.784434 0.672000 0.959087147539
0.784434 0.676000 0.960841813606
0.784434 0.680000 0.962577821762
0.784434 0.684000 0.964295332988
0.784434 0.688000 0.965994521796
0.784434 0.692000 0.967675554053
0.784434 0.696000 0.969338599535
0.784434 0.700000 0.970983830332
0.840465 0.300000 0.752550612606
0.840465 0.304000 0.755282695618
0.840465 0.308000 0.758008757977
0.840465 0.312000 0.760727125750
0.840465 0.316000 0.763436351355
0.840465 0.320000 0.766135222812
0.840465 0.324000 0.768822818433
0.840465 0.328000 0.771498490521
0.840465 0.332000 0.774161868684
0.840465 0.336000 0.776812876089
0.840465 0.340000 0.779451690056
0.840465 0.344000 0.782078726001
0.840465 0.348000 0.784694620417
0.840465 0.352000 0.787300178971
0.840465 0.356000 0.789896362461
0.840465 0.360000 0.792484214422
0.840465 0.364000 0.795064857664
0.840465 0.368000 0.797639435247
0.840465 0.372000 0.800209080051
0.840465 0.376000 0.802774884797
0.840465 0.380000 0.805337867056
0.840465 0.384000 0.807898948278
0.840465 0.388000 0.810458944457
0.840465 0.392000 0.813018527267
0.840465 0.396000 0.815578228739
0.840465 0.400000 0.818138449305
0.840465 0.404000 0.820699414837
0.840465 0.408000 0.823261220412
0.840465 0.412000 0.825823809966
0.840465 0.416000 0.828386987616
0.840465 0.420000 0.830950446114
0.840465 0.424000 0.833513739334
0.840465 0.428000 0.836076341577
0.840465 0.432000 0.838637620408
0.840465 0.436000 0.841196870800
0.840465 0.440000 0.843753335144
0.840465 0.444000 0.846306199204
0.840465 0.448000 0.848854608287
0.840465 0.452000 0.851397691848
0.840465 0.456000 0.853934555527
0.840465 0.460000 0.856464314417
0.840465 0.464000 0.858986074250
0.840465 0.468000 0.861498962987
0.840465 0.472000 0.864002123719
0.840465 0.476000 0.866494723123
0.840465 0.480000 0.868975951253
0.840465 0.484000 0.871445049304
0.840465 0.488000 0.873901267213
0.840465 0.492000 0.876343919928
0.840465 0.496000 0.878772332413
0.840465 0.500000 0.881185898542
0.840465 0.504000 0.883584027620
0.840465 0.508000 0.885966178266
0.840465 0.512000 0.888331856888
0.840465 0.516000 0.890680592834
0.840465 0.520000 0.893011963527
0.840465 0.524000 0.895325579182
0.840465 0.528000 0.897621091055
0.840465 0.532000 0.899898172568
0.840465 0.536000 0.902156547344
0.840465 0.540000 0.904395951324
0.840465 0.544000 0.906616161307
0.840465 0.548000 0.908816980072
0.840465 0.552000 0.910998238309
0.840465 0.556000 0.913159789353
0.840465 0.560000 0.915301511325
0.840465 0.564000 0.917423301759
0.840465 0.568000 0.919525080051
0.840465 0.572000 0.921606794771
0.840465 0.576000 0.923668393325
0.840465 0.580000 0.925709862913
0.840465 0.584000 0.927731187093
0.840465 0.588000 0.929732375143
0.840465 0.592000 0.931713443928
0.840465 0.596000 0.933674436047
0.840465 0.600000 0.935615383153
0.840465 0.604000 0.937536345976
0.840465 0.608000 0.939437393569
0.840465 0.612000 0.941318595789
0.840465 0.616000 0.943180037598
0.840465 0.620000 0.945021809835
0.840465 0.624000 0.946844010092
0.840465 0.628000 0.948646743964
0.840465 0.632000 0.950430121030
0.840465 0.636000 0.952194256388
0.840465 0.640000 0.953939275520
0.840465 0.644000 0.955665296119
0.840465 0.648000 0.957372450534
0.840465 0.652000 0.959060873919
0.840465 0.656000 0.960730700700
0.840465 0.660000 0.962382067256
0.840465 0.664000 0.964015115050
0.840465 0.668000 0.965629987720
0.840465 0.672000 0.967226834682
0.840465 0.676000 0.968805795072
0.840465 0.680000 0.970367017900
0.840465 0.684000 0.971910656517
0.840465 0.688000 0.973436859216
0.840465 0.692000 0.974945776924
0.840465 0.696000 0.976437557308
0.840465 0.700000 0.977912353111
0.896496 0.300000 0.780572844770
0.896496 0.304000 0.783060926948
0.896496 0.308000 0.785540826430
0.896496 0.312000 0.788011384199
0.896496 0.316000 0.790471666099
0.896496 0.320000 0.792920989652
0.896496 0.324000 0.795358899384
0.896496 0.328000 0.797785213569
0.896496 0.332000 0.800199963561
0.896496 0.336000 0.802603410117
0.896496 0.340000 0.804996018535
0.896496 0.344000 0.807378415130
0.896496 0.348000 0.809751384946
0.896496 0.352000 0.812115809965
0.896496 0.356000 0.814472661898
0.896496 0.360000 0.816822959455
0.896496 0.364000 0.819167733963
0.896496 0.368000 0.821508005035
0.896496 0.372000 0.823844751729
0.896496 0.376000 0.826178891123
0.896496 0.380000 0.828511254863
0.896496 0.384000 0.830842574898
0.896496 0.388000 0.833173468191
0.896496 0.392000 0.835504428185
0.896496 0.396000 0.837835828701
0.896496 0.400000 0.840167896775
0.896496 0.404000 0.842500750419
0.896496 0.408000 0.844834364655
0.896496 0.412000 0.847168599358
0.896496 0.416000 0.849503209446
0.896496 0.420000 0.851837831601
0.896496 0.424000 0.854172020540
0.896496 0.428000 0.856505242696
0.896496 0.432000 0.858836897725
0.896496 0.436000 0.861166322687
0.896496 0.440000 0.863492803321
0.896496 0.444000 0.865815588909
0.896496 0.448000 0.868133904343
0.896496 0.452000 0.870446956609
0.896496 0.456000 0.872753941608
0.896496 0.460000 0.875054047559
0.896496 0.464000 0.877346485621
0.896496 0.468000 0.879630456582
0.896496 0.472000 0.881905201917
0.896496 0.476000 0.884169960554
0.896496 0.480000 0.886424018347
0.896496 0.484000 0.888666674927
0.896496 0.488000 0.890897269245
0.896496 0.492000 0.893115170615
0.896496 0.496000 0.895319772500
0.896496 0.500000 0.897510520395
0.896496 0.504000 0.899686876194
0.896496 0.508000 0.901848345834
0.896496 0.512000 0.903994476987
0.896496 0.516000 0.906124832105
0.896496 0.520000 0.908239023524
0.896496 0.524000 0.910336685953
0.896496 0.528000 0.912417488577
0.896496 0.532000 0.914481135083
0.896496 0.536000 0.916527350961
0.896496 0.540000 0.918555888555
0.896496 0.544000 0.920566536328
0.896496 0.548000 0.922559098899
0.896496 0.552000 0.924533409214
0.896496 0.556000 0.926489314162
0.896496 0.560000 0.928426698403
0.896496 0.564000 0.930345452183
0.896496 0.568000 0.932245491928
0.896496 0.572000 0.934126748977
0.896496 0.576000 0.935989168909
0.896496 0.580000 0.937832723122
0.896496 0.584000 0.939657385107
0.896496 0.588000 0.941463154264
0.896496 0.592000 0.943250027416
0.896496 0.596000 0.945018032320
0.896496 0.600000 0.946767189020
0.896496 0.604000 0.948497542411
0.896496 0.608000 0.950209141431
0.896496 0.612000 0.951902039452
0.896496 0.616000 0.953576305629
0.896496 0.620000 0.955232009946
0.896496 0.624000 0.956869236292
0.896496 0.628000 0.958488069694
0.896496 0.632000 0.960088600154
0.896496 0.636000 0.961670927090
0.896496 0.640000 0.963235153925
0.896496 0.644000 0.964781387637
0.896496 0.648000 0.966309738432
0.896496 0.652000 0.967820319570
0.896496 0.656000 0.969313250102
0.896496 0.660000 0.970788649575
0.896496 0.664000 0.972246643806
0.896496 0.668000 0.973687356875
0.896496 0.672000 0.975110917188
0.896496 0.676000 0.976517452344
0.896496 0.680000 0.977907095699
0.896496 0.684000 0.979279978397
0.896496 0.688000 0.980636236260
0.896496 0.692000 0.981976001752
0.896496 0.696000 0.983299408065
0.896496 0.700000 0.984606596799


==> anc/multihistogram_T132_053mpi-raw_data.dat <==
# LAMBDA/M_ud	SIGMA	ERR_SIGMA
0.5471 0.141031518425 0.036138698106
0.8891 0.219871180717 0.057467559005
1.2310 0.253345199758 0.062330000119


==> anc/multihistogram_T132_053mpi.dat <==
# LAMBDA/M_ud	SIGMA	ERR_SIGMA
0.0000 0.048289111603 0.028390962107
0.0684 0.111677759748 0.050063326073
0.1368 0.102675124003 0.047352698951
0.2052 0.108771540513 0.048271476519
0.2736 0.115131232045 0.044847333034
0.3420 0.141522739017 0.028652976647
0.4103 0.159613809209 0.025306941163
0.4787 0.176127838656 0.033826819420
0.5471 0.178953971355 0.019515989841
0.6155 0.180076692472 0.031436081460
0.6839 0.178398222703 0.029476597249
0.7523 0.182351293500 0.033173496506
0.8207 0.213442869896 0.045864234565
0.8891 0.205676913524 0.036040455061
0.9575 0.204331737255 0.033614681792
1.0259 0.178992845704 0.033237193343
1.0943 0.196297496555 0.031399802780
1.1627 0.181822554293 0.045813833852
1.2310 0.213410763076 0.041978499777


==> anc/multihistogram_T132_072mpi-raw_data.dat <==
# LAMBDA/M_ud	SIGMA	ERR_SIGMA
0.5471 0.590657630902 0.012009601760
0.8891 0.643212317002 0.016542041194
1.2310 0.639784481390 0.015776470608


==> anc/multihistogram_T132_072mpi.dat <==
# LAMBDA/M_ud	SIGMA	ERR_SIGMA
0.0000 0.518103180900 0.020531175541
0.0684 0.527899125521 0.012421082869
0.1368 0.543730785558 0.015455223281
0.2052 0.555307188620 0.016221812759
0.2736 0.568375448925 0.015585966901
0.3420 0.572846425292 0.009977384945
0.4103 0.580417717421 0.012783369151
0.4787 0.590389851169 0.010959818797
0.5471 0.595211112751 0.012735560839
0.6155 0.604284069293 0.011755819522
0.6839 0.607429465485 0.011366715030
0.7523 0.611926743717 0.011911907709
0.8207 0.615845537252 0.009018169347
0.8891 0.622755426876 0.011885918508
0.9575 0.625163414954 0.008228834989
1.0259 0.630793150920 0.010022277794
1.0943 0.633376201212 0.010563637003
1.1627 0.636917088554 0.008617812769
1.2310 0.640578519404 0.009620488994


==> anc/pion_condensate_T114.dat <==
# LAMBDA	MU/M_PI	PION_CONDENSATE	ERR_PION_CONDENSATE
0.0008 0.182114 0.449469507208 0.002852256588
0.0013 0.182114 0.630582172853 0.003825877258
0.0018 0.182114 0.765312521172 0.004346688630
0.0008 0.354643 0.577034593218 0.003744672907
0.0013 0.354643 0.739813200758 0.003458713448
0.0018 0.354643 0.851003825216 0.004300453007
0.0008 0.440908 0.673192066578 0.002975484494
0.0013 0.440908 0.803994535762 0.006175694272
0.0018 0.440908 0.889452310835 0.003961388983
0.0008 0.498418 0.741472569139 0.004882685493
0.0013 0.498418 0.849294790586 0.003543009455
0.0018 0.498418 0.908313871509 0.005357680262
0.0008 0.536758 0.782974076108 0.005566306069
0.0013 0.536758 0.868617595418 0.006497257895
0.0018 0.536758 0.931293917819 0.004373987072
0.0008 0.575097 0.831933841658 0.004350513380
0.0013 0.575097 0.899357172532 0.005069550788
0.0018 0.575097 0.950172070908 0.005270921833
0.0008 0.623022 0.861792950819 0.003963027861
0.0013 0.623022 0.924463464754 0.005216894462
0.0018 0.623022 0.975658346608 0.004584645055
0.0008 0.718872 0.915541451484 0.006414186364
0.0013 0.718872 0.968270565212 0.004546833011
0.0018 0.718872 1.007392249979 0.004299331630
0.0008 0.900986 1.001963206292 0.005059901762
0.0013 0.900986 1.047912273178 0.006755811073
0.0018 0.900986 1.064269174460 0.004427832933


==> anc/pion_condensation_line.dat <==
# T	ERR T	MU_I/M_PI	ERR MU_I/M_PI
114.370000 3.000000 0.494633 0.017154
123.040000 3.000000 0.489541 0.012635
132.240000 3.000000 0.491607 0.010083
141.960000 3.000000 0.484683 0.047899
157.529117 3.278948 0.715615 0.009441


==> anc/singular_value_density_T123_lambda0.0008_mu0.032.dat <==
# XI	N	ERR_N
0.0028 0.019576914312 0.005836708159
0.0045 0.190421759396 0.009911352047
0.0062 0.346171101653 0.009462885451
0.0079 0.473879668797 0.010709959507
0.0096 0.560173242945 0.006934430329
0.0113 0.618505595245 0.005278324067
0.0130 0.666559404980 0.009033164488
0.0147 0.698671595602 0.009499096253
0.0164 0.722789104322 0.009945837563
0.0182 0.742668258566 0.010742395228
0.0199 0.755016064144 0.011201180324
0.0216 0.771466954004 0.010724800282
0.0233 0.783398361350 0.010163192807
0.0250 0.789557849153 0.010527235877
0.0267 0.798396838593 0.010543385651
0.0284 0.808473322074 0.010563045088
0.0301 0.813970596103 0.010539477111
0.0318 0.819733339063 0.009653889803
0.0335 0.826208223649 0.010044267323
0.0352 0.829428127194 0.009119737409
0.0369 0.835150824482 0.009275990748
0.0387 0.838536244285 0.009827767763
0.0404 0.845547808596 0.009386553059
0.0421 0.851213330567 0.009141156282
0.0438 0.854944024464 0.009206571849
0.0455 0.859711437785 0.008641358216
0.0472 0.865056838394 0.009168331641
0.0489 0.869917449418 0.009721738809
0.0506 0.872190395304 0.009185068430
0.0523 0.878790580243 0.009426648448
0.0540 0.880941637938 0.009387041192
0.0557 0.885598881157 0.009278496937
0.0574 0.887893549516 0.009241223953
0.0591 0.891160431320 0.009284632899
0.0609 0.896301922719 0.008595951912
0.0626 0.900292324167 0.009224821043
0.0643 0.902969241944 0.008550742230
0.0660 0.907075611316 0.008821508029
0.0677 0.910572505212 0.008800578373
0.0694 0.913347994608 0.008897464359
0.0711 0.914994579931 0.008596089339
0.0728 0.919106599428 0.008574757117
0.0745 0.921934055364 0.008641767784
0.0762 0.923706165251 0.008812347580
0.0779 0.927845976646 0.008679759303
0.0796 0.929552027820 0.008591014329
0.0814 0.932725922003 0.008546294968
0.0831 0.937342662182 0.008508918303
0.0848 0.939268121242 0.008590968253
0.0865 0.941495325049 0.008126296173
0.0882 0.945241704304 0.008194308673
0.0899 0.946483290337 0.008232769695
0.0916 0.949996943707 0.008354587590
0.0933 0.952448243233 0.008197961041
0.0950 0.954983336090 0.008394858994
0.0967 0.957260006168 0.008174130925
0.0984 0.959678941337 0.008442028070


==> anc/singular_value_density_T123_lambda0.0008_mu0.048.dat <==
# XI	N	ERR_N
0.0015 0.188748400049 0.023771596009
0.0032 0.382189320792 0.015883554367
0.0049 0.489474172920 0.012960917510
0.0066 0.558904034637 0.015297471134
0.0083 0.613671110059 0.012840303379
0.0101 0.646071780027 0.014952464605
0.0118 0.684356386799 0.014573761762
0.0135 0.707283121962 0.013619897282
0.0152 0.730439941613 0.013432915098
0.0169 0.747303700013 0.013192253411
0.0186 0.764882007252 0.013098679821
0.0203 0.777089332726 0.013181991269
0.0220 0.785917896355 0.012637607345
0.0237 0.794854619341 0.013626862757
0.0254 0.805378291533 0.012585351986
0.0271 0.811765602531 0.012783899518
0.0288 0.816829890050 0.011949013214
0.0305 0.820436064421 0.011663706308
0.0322 0.829575239881 0.011581171187
0.0339 0.834746304177 0.012059150635
0.0356 0.840339351886 0.011436780027
0.0373 0.844254839563 0.011297486282
0.0390 0.851036086635 0.010598781641
0.0407 0.855512569640 0.010925188669
0.0425 0.858603331017 0.010443397036
0.0442 0.862195263109 0.010474317270
0.0459 0.867063555650 0.010711857786
0.0476 0.871239411956 0.010177917747
0.0493 0.875678796996 0.009894166662
0.0510 0.878966693854 0.010373607473
0.0527 0.884005526721 0.010253816540
0.0544 0.887627138127 0.010323967649
0.0561 0.891028568615 0.009617801807
0.0578 0.894323513860 0.010121339083
0.0595 0.897795655452 0.010215054117
0.0612 0.901252264827 0.010286270782
0.0629 0.903915665680 0.009932980526
0.0646 0.906438505389 0.010049225784
0.0663 0.910227301458 0.009713306234
0.0680 0.913666085506 0.009622115300
0.0697 0.916936700234 0.009964333389
0.0714 0.919288987715 0.009998382163
0.0731 0.922127148078 0.010106522292
0.0749 0.925126986593 0.009598504905
0.0766 0.927779811331 0.009811737363
0.0783 0.931847735119 0.009527564016
0.0800 0.933903647375 0.009165132490
0.0817 0.937740525547 0.009241672749
0.0834 0.940375531289 0.008782811896
0.0851 0.942264923373 0.009075529011
0.0868 0.946087817796 0.009349973376
0.0885 0.948594256229 0.009002077196
0.0902 0.950945557519 0.008936547520
0.0919 0.954157602277 0.009264875754
0.0936 0.956438239547 0.008853803856
0.0953 0.959608480762 0.009057884038
0.0970 0.961993775567 0.009168717884
0.0987 0.963689953333 0.008885236050


==> anc/singular_value_density_T123_lambda0.0008_mu0.065.dat <==
# XI	N	ERR_N
0.0013 0.588124055285 0.027501695668
0.0030 0.639180151943 0.008825711808
0.0047 0.670322135975 0.012494297946
0.0064 0.689890786366 0.008065150886
0.0081 0.718639245608 0.009353951418
0.0098 0.734037527449 0.009849683285
0.0115 0.742976031549 0.008762010979
0.0133 0.762746974522 0.008374158744
0.0150 0.772898862352 0.007074586110
0.0167 0.786513044802 0.007473751130
0.0184 0.794039309247 0.006603703224
0.0201 0.804614538195 0.008549864609
0.0218 0.808289991238 0.006621335061
0.0235 0.815825096944 0.008035358426
0.0253 0.821474987928 0.007846685424
0.0270 0.827214361772 0.008003333388
0.0287 0.835115440199 0.006894112428
0.0304 0.837288772530 0.007449479270
0.0321 0.842452030898 0.007811124189
0.0338 0.850472661809 0.007021389349
0.0355 0.852816641260 0.007437039829
0.0373 0.857137471405 0.007354450871
0.0390 0.858702610982 0.007061905400
0.0407 0.861742093515 0.006911534926
0.0424 0.868003713594 0.005925630339
0.0441 0.874025604006 0.006167008099
0.0458 0.877220354218 0.006770547393
0.0475 0.878466508822 0.006543495318
0.0493 0.882279399973 0.006604953453
0.0510 0.885515300774 0.006213250456
0.0527 0.889470932153 0.006234937838
0.0544 0.893577707498 0.006296563458
0.0561 0.895686645994 0.005905971409
0.0578 0.900024913934 0.006056276702
0.0595 0.903198755380 0.005905889567
0.0612 0.906461673947 0.006064883185
0.0630 0.908336175535 0.005947273381
0.0647 0.912384498900 0.006334047314
0.0664 0.914091324061 0.005980073734
0.0681 0.917311316432 0.005999859640
0.0698 0.919905266083 0.006124772455
0.0715 0.922983888023 0.006152114067
0.0732 0.925621064715 0.006212364476
0.0750 0.928355566281 0.006160011054
0.0767 0.930257638997 0.006160715871
0.0784 0.934160472267 0.006271340085
0.0801 0.936400762470 0.005978181762
0.0818 0.939212730251 0.006142246262
0.0835 0.942300430184 0.006027541936
0.0852 0.943411506414 0.006015264910
0.0870 0.946357345991 0.005744453760
0.0887 0.949066486153 0.005907310089
0.0904 0.951311416801 0.005742303779
0.0921 0.953709282330 0.005408251807
0.0938 0.956890168906 0.005576789358
0.0955 0.958417879604 0.005690736985
0.0972 0.961179654850 0.005677655715
0.0990 0.962525120594 0.005500090541

